Necessary and Sufficient Criteria for the Realizability of Kaleidocycles Composed of Six Congruent Isosceles Tetrahedra

A classical kaleidocycle is a closed cyclic chain of congruent, edge-hinged tetrahedra with successive hinge axes at right angles, capable of continuous inside-out motion. Threefold-symmetric kaleidocycles composed of six congruent isosceles tetrahedra (disphenoids) form a natural generalization in which consecutive hinge axes need not be perpendicular. Their kinematics are governed by the closure equation for threefold-symmetric Bricard 6R linkages. We derive a compact half-angle form of the closure equation directly from threefold symmetry using the composition of rotations, and establish its equivalence to the classical formulation. Furthermore, we establish three equivalent necessary and sufficient criteria for a kaleidocycle to admit continuous, unblocked motion in terms of the geometric parameters of the constituent disphenoid. These criteria yield sharp bounds on the admissible geometric parameters of realizable kaleidocycles. Finally, we study assemblies of eight such kaleidocycles joined face-to-face. We identify a configuration exhibiting full octahedral symmetry, which forms a polyhedral structure closely related to the disdyakis dodecahedron. Although the disphenoids fit together without gaps or overlaps in this configuration, the rigid-body model predicts slight overlaps between adjacent disphenoids during the motion of the individual kaleidocycles.

==> anc/supplementary_computations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63968,       1693]
NotebookOptionsPosition[     47699,       1414]
NotebookOutlinePosition[     48206,       1432]
CellTagsIndexPosition[     48163,       1429]
WindowTitle->Supplementary Mathematica Computations - Kaleidocycles
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Supplementary Mathematica Computations", "Title",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"999cbcab-068d-4957-9272-99fc2e4a4005"],

Cell["\<\
Kaleidocycle realizability - exact derivations and independent checks\
\>", "Subtitle",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"ad94ec25-3ff1-42ce-87b3-c7a02661fed8"],

Cell[CellGroupData[{

Cell["Purpose and use", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"eb79f85f-60e1-410b-be38-b2b828b6dc07"],

Cell["\<\
This notebook accompanies the manuscript \"Necessary and Sufficient Criteria \
for the Realizability of Kaleidocycles Composed of Six Congruent Isosceles \
Tetrahedra.\" It contains computations used in derivations as well as \
independent checks, including some that are not needed for the analytical \
proofs.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"05415d8f-25fc-41db-bb20-eb4e23a4ddc8"],

Cell["\<\
DERIVATION indicates a calculation used to obtain a result. VERIFICATION \
indicates a direct check of a formula or identity. ADDITIONAL CHECK indicates \
an independent computation retained for reproducibility. Actual Mathematica \
outputs should be compared with the explanatory Expected output text \
immediately following each input cell.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"3ed65249-a171-4dd6-ab35-7cbdeb5ea074"],

Cell["\<\
To reproduce the results, start a fresh Mathematica kernel and choose \
Evaluation -> Evaluate Notebook. Compare the actual outputs with the stated \
expected results and investigate any warnings or discrepancies. Save the \
executed notebook with its output cells. The expected-result annotations are \
explanatory text, distinct from the stored kernel outputs.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"65ff4197-c051-409b-9208-8a4da5129f92"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Common definitions", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"3725f761-a796-4127-86f4-728e3661b3a8"],

Cell["\<\
Definitions used throughout the supplement. The first command clears \
previously assigned Global-context symbols. No further clearing is required.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"94b4ffd4-cc35-491a-9904-1b92454123ef"],

Cell["\<\
ClearAll[\"Global`*\"];
clearance[a_, b_, c_] := -5 a^6 + 2 a^4 (b^2 + c^2) + 11 a^2 (b^2 - c^2)^2 - \
8 (b^2 - c^2)^2 (b^2 + c^2);
cosPhiA[a_, b_, c_] := a/(a + b - c) + a/(a - b + c) + a/(a + b + c) + a/(a - \
b - c) - 1;
dist2[u_, v_] := Expand[(u - v).(u - v)];\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[1]:=",ExpressionUUID->"fc183ee4-e8f0-4f2c-ad65-9840d8763dc2"],

Cell["\<\
Expected output: No displayed output. The functions clearance, cosPhiA, and \
dist2 are defined for the calculations below.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"cee6feff-fadf-4866-85f5-6208f8aa68c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Theorem 1: Dihedral angle in coordinates (DERIVATION)", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"759090ee-3bc9-42eb-88fb-17b350ae6609"],

Cell["\<\
Outward face normals give the interior dihedral cosine in Equation (7). The \
positivity assumptions account for the cuboid half-dimensions.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"53d05550-a86d-43c9-bfe5-b7e890d788f9"],

Cell[CellGroupData[{

Cell["\<\
vert1 = {x, -y, z}; vert2 = {x, y, -z}; vert3 = {-x, -y, -z}; vert4 = {-x, y, \
z};
normal1 = Cross[vert3 - vert1, vert2 - vert1];
normal2 = Cross[vert2 - vert1, vert4 - vert1];
cosPhiFromNormals = -(normal1.normal2)/(Sqrt[normal1.normal1] \
Sqrt[normal2.normal2]);
cosPhiCoordinates = (x^2 (y^2 + z^2) - y^2 z^2)/(x^2 (y^2 + z^2) + y^2 z^2);
FullSimplify[cosPhiFromNormals == cosPhiCoordinates, x > 0 && y > 0 && z > 0]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[5]:=",ExpressionUUID->"74ccff43-7507-4c97-86f7-edadf717aa61"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.004277606773185*^9, 4.004810439155755*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"88b2575d-bdff-495f-9610-e66bc75d60ea"]
}, Open  ]],

Cell["\<\
Expected output: True, confirming that the outward face normals yield the \
coordinate formula for the interior dihedral angle (Equation (7)).\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"89b7bdb3-ef64-411d-b5cf-38773ecf0e56"],

Cell[CellGroupData[{

Cell["Theorem 1: Dihedral angle in edge lengths (VERIFICATION)", "Subsection",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"3d844490-3b64-438d-8be8-6b3685728c3e"],

Cell["\<\
Substituting the cuboid half-dimensions verifies Equation (6) in terms of \
edge lengths only.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"1fd54739-9067-4f66-b01d-7c6235e8c39d"],

Cell[CellGroupData[{

Cell["\<\
edgeSubstitutions = {x^2 -> (-a^2 + b^2 + c^2)/8, y^2 -> (a^2 - b^2 + c^2)/8, \
z^2 -> (a^2 + b^2 - c^2)/8};
FullSimplify[Together[(cosPhiCoordinates /. edgeSubstitutions) - cosPhiA[a, \
b, c]] == 0]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[11]:=",ExpressionUUID->"eb340a19-9aaf-47a0-9f9e-5f40f5068826"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.004277606790207*^9, 4.0048104391782675`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"4c55edd0-06f8-4678-a4ea-0f77f9fd804b"]
}, Open  ]],

Cell["\<\
Expected output: True, confirming that substitution of the cuboid \
half-dimensions into the coordinate formula reproduces the edge-length \
formula for cos(Phi_a) in Equation (6).\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"31fa3fe4-6887-4226-9aa2-4ac02879c083"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Theorem 8: Realizability criterion in edge lengths (ADDITIONAL CHECK)\
\>", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"be9222b9-49f2-4a79-9626-5fc75f27dcc7"],

Cell["\<\
This computation provides an independent verification of the polynomial \
realizability criterion in Theorem 8, which is derived analytically in the \
manuscript using Lemma 5. The difference arising from the squared criterion \
of Theorem 7 is factored, and the subsequent exact identity confirms that its \
sign is the sign of the clearance polynomial, since the denominator is \
positive for a nondegenerate disphenoid.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"90c22ec9-89ae-4702-9cdb-7ed8bffb3bd2"],

Cell[CellGroupData[{

Cell["\<\
kinematicDifference = (a^4 - (b^2 - c^2)^2) (1 + cosPhiA[a, b, c])/2 - 3 a^4/4;
Factor[Together[kinematicDifference]]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[13]:=",ExpressionUUID->"fe01d575-a9da-4f40-af48-3cfbf63ec172"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["a", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["b", "2"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["b", "4"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["b", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["c", "2"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["c", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["b", "4"], " ", 
      SuperscriptBox["c", "2"]}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["c", "4"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["c", "4"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["c", "6"]}]}], ")"}]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"a", "-", "b", "-", "c"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]], "Output",
 CellChangeTimes->{4.0042776067989283`*^9, 4.004810439188266*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"d07aa850-0f77-4837-9664-1a1e61778bd0"]
}, Open  ]],

Cell["\<\
Expected output: A rational expression equal to a^2 clearance[a,b,c] divided \
by 4 ((b+c)^2-a^2) (a^2-(b-c)^2), possibly with differently arranged factors. \
This displays the clearance polynomial as the numerator, up to an overall \
positive factor.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"fb52027d-aad1-4afb-9ee3-29c17d3afe0e"],

Cell[CellGroupData[{

Cell["\<\
FullSimplify[Together[4 ((b + c)^2 - a^2) (a^2 - (b - c)^2) \
kinematicDifference - a^2 clearance[a, b, c]] == 0]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[15]:=",ExpressionUUID->"8073e7b2-a2bd-4a72-ba58-8e95267c052d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.0042776068189535`*^9, 4.0048104392082925`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"7e0a5731-036c-47fe-8d40-a7c88ecfb1ca"]
}, Open  ]],

Cell["\<\
Expected output: True, verifying the exact factorization. The denominator is \
positive for a nondegenerate disphenoid because |b-c| < a < b+c, so the sign \
of the kinematic inequality is governed by clearance[a,b,c].\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"e0ffc45b-48ca-4cf6-ab16-4c343c9f1075"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Theorems 7 and 8: Independent elimination checks (ADDITIONAL CHECK)\
\>", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"14c169ff-789f-4fce-a25e-771c993e2efd"],

Cell["\<\
These exact quantifier-elimination computations are retained as independent \
verification. They are not required for the analytic proofs in the \
manuscript. The computations may take some time.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"d18c6a13-6e93-41f3-9858-b63a38d51a8b"],

Cell[CellGroupData[{

Cell["Necessary skew-angle restriction", "Subsection",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"5234e5ca-c965-4018-8f9d-04902ecb908d"],

Cell[CellGroupData[{

Cell["\<\
Resolve[Exists[{a, b, c}, a > 0 && b > 0 && c > 0 && clearance[a, b, c] >= 0 \
&& 2 Abs[b^2 - c^2] >= a^2], Reals]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[16]:=",ExpressionUUID->"df512397-4f10-4e2a-9368-8537c57171e2"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{4.0042776069288425`*^9, 4.004810439490868*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"46edfcaa-3deb-4b05-8aed-b4fce7b0b950"]
}, Open  ]],

Cell["\<\
Expected output: False, showing that no positive edge lengths with \
nonnegative clearance can violate the necessary skew-angle restriction.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"c29e0ff9-f3bc-49c4-a1f6-9b4ffa90f634"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The hinge edge is strictly the shortest", "Subsection",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"fb380d92-b3e9-4712-8cbf-850bf7ce77ea"],

Cell[CellGroupData[{

Cell["\<\
Resolve[Exists[{a, b, c}, a > 0 && b > 0 && c > 0 && clearance[a, b, c] >= 0 \
&& (a >= b || a >= c)], Reals]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[17]:=",ExpressionUUID->"8665fbf9-b589-4d12-916b-e91c82aa125d"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{4.004277606952941*^9, 4.004810439514867*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"63b72dbd-0189-4202-874d-d247aae29ffd"]
}, Open  ]],

Cell["\<\
Expected output: False, confirming that clearance >= 0 requires the hinge \
length a to be strictly shorter than both b and c.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"c456ecf2-9b2c-468a-b9a8-6d23ff70c7ad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Theorem 9: Bound in hinge length, distance, and skew angle (VERIFICATION)\
\>", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"4e99e902-664c-47e3-8409-eef85c059a5c"],

Cell["\<\
The two identities are algebraic steps in the derivation of the equivalent \
bound.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"fd5b9cc0-b104-4375-9c50-577aebb6018b"],

Cell[CellGroupData[{

Cell["\<\
cosPhiAFromDAlpha = (4 d^2 - a^2 Sin[alphaParam]^2)/(4 d^2 + a^2 \
Sin[alphaParam]^2);
cosHalfPhiSquared = (1 + cosPhiAFromDAlpha)/2;
{
  FullSimplify[cosHalfPhiSquared == 4 d^2/(4 d^2 + a^2 Sin[alphaParam]^2)],
  FullSimplify[4/3 - Csc[alphaParam]^2 == 1/3 - Cot[alphaParam]^2]
}\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[18]:=",ExpressionUUID->"dfcc9551-2836-4325-b7ad-cf2de374d6a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{4.0042776069724717`*^9, 4.004810439540872*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"7fce850a-413c-41d2-ac65-ec17dc4b5dd4"]
}, Open  ]],

Cell["\<\
Expected output: {True, True}. The first True verifies the half-angle \
identity from Theorem 2; the second verifies that the two algebraic \
expressions for the bound in Theorem 9 coincide.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"603ea976-33b3-47ca-9204-c02378e58e5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Illustrative examples (ADDITIONAL CHECK)", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"f752b3b6-1f5b-418b-9234-56d0bdeecd80"],

Cell["\<\
We compute the quantities in the illustrative examples table using exact edge \
lengths. The columns correspond to (a) Walker, (b) the kaleidocycle in \
Section 6, and (c) the realizable example with b = 1.5 and c = 1.6.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"15c7f0ad-cb12-40a4-8dfb-1a98190eb895"],

Cell[CellGroupData[{

Cell["\<\
ClearAll[bPaper, cPaper, exampleValues];
bPaper = Sqrt[(15 Sqrt[2] - Sqrt[85 - 34 Sqrt[2]] + 39)/34];
cPaper = Sqrt[(15 Sqrt[2] + Sqrt[85 - 34 Sqrt[2]] + 39)/34];

exampleValues[a_, b_, c_] := Module[{d, alpha, phi, required, admissible},
  d = Sqrt[(b^2 + c^2 - a^2)/2];
  alpha = ArcCos[Abs[b^2 - c^2]/a^2];
  phi = ArcCos[cosPhiA[a, b, c]];
  required = 2 ArcSin[Sqrt[3]/(2 Sin[alpha])];
  admissible = Pi - phi;
  {a, b, c, phi/Degree, alpha/Degree, d, required/Degree,
   admissible/Degree, (admissible - required)/Degree,
   Sin[alpha] Cos[phi/2], clearance[a, b, c],
   2 d Sqrt[1/3 - Cot[alpha]^2]}
];

exampleTable = Transpose[FullSimplify /@ {
  exampleValues[1, Sqrt[5]/2, Sqrt[5]/2],
  exampleValues[1, bPaper, cPaper],
  exampleValues[1, 3/2, 8/5]}];

TableForm[N[exampleTable, 10], TableHeadings -> {
  {\"a\", \"b\", \"c\", \"Phi_a (degrees)\", \"alpha (degrees)\", \"d\",
   \"Maximum required hinge angle (degrees)\",
   \"Maximum admissible hinge angle (degrees)\", \"Angular clearance \
(degrees)\",
   \"Theorem 7: sin(alpha) cos(Phi_a/2)\", \"Theorem 8: val(a,b,c)\",
   \"Theorem 9: upper bound for a\"}, {\"(a)\", \"(b)\", \"(c)\"}}]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[21]:=",ExpressionUUID->"49ebe015-e1c8-458c-b735-206deb1f4a16"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"(a)\"\>",
       HoldForm], 
      TagBox["\<\"(b)\"\>",
       HoldForm], 
      TagBox["\<\"(c)\"\>",
       HoldForm]},
     {
      TagBox["\<\"a\"\>",
       HoldForm], "1.`10.", "1.`10.", "1.`10."},
     {
      TagBox["\<\"b\"\>",
       HoldForm], "1.11803398874989484820458683436563811772`10.", 
      "1.26185308156967796983158676024654968405`10.", "1.5`10."},
     {
      TagBox["\<\"c\"\>",
       HoldForm], "1.11803398874989484820458683436563811772`10.", 
      "1.39630940117277933483696887015743299352`10.", "1.6`10."},
     {
      TagBox["\<\"Phi_a (degrees)\"\>",
       HoldForm], "60.`10.", "45.`10.", "38.0090049286986444851`10."},
     {
      TagBox["\<\"alpha (degrees)\"\>",
       HoldForm], "90.`10.", "69.0589795277561611274`10.", 
      "71.9407695092164492`10."},
     {
      TagBox["\<\"d\"\>",
       HoldForm], "0.86602540378443864676372317075293618347`10.", 
      "1.12737596729537790520912531450319177217`10.", 
      "1.38021737418422609856455145036005182691`10."},
     {
      TagBox["\<\"Maximum required hinge angle (degrees)\"\>",
       HoldForm], "120.`10.", "136.0272346573676212353`10.", 
      "131.2598917575937314927`10."},
     {
      TagBox["\<\"Maximum admissible hinge angle (degrees)\"\>",
       HoldForm], "120.`10.", "135.`10.", "141.9909950713013555149`10."},
     {
      TagBox["\<\"Angular clearance (degrees)\"\>",
       HoldForm], "0", 
      RowBox[{"-", "1.0272346573676212352023581962866344911`10."}], 
      "10.7311033137076240222`10."},
     {
      TagBox["\<\"Theorem 7: sin(alpha) cos(Phi_a/2)\"\>",
       HoldForm], "0.86602540378443864676372317075293618347`10.", 
      "0.86285620946101681810884008195133306884`10.", 
      "0.89891474825652431652129185526638623924`10."},
     {
      TagBox["\<\"Theorem 8: val(a,b,c)\"\>",
       HoldForm], "0", 
      RowBox[{"-", "0.13053920422250793145927267863822943747`10."}], 
      "1.979172`10."},
     {
      TagBox["\<\"Theorem 9: upper bound for a\"\>",
       HoldForm], "1.`10.", "0.97473821646711099239893469072805105064`10.", 
      "1.31524291406581312747403646208460536177`10."}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      "a", "b", "c", "Phi_a (degrees)", "alpha (degrees)", "d", 
       "Maximum required hinge angle (degrees)", 
       "Maximum admissible hinge angle (degrees)", 
       "Angular clearance (degrees)", "Theorem 7: sin(alpha) cos(Phi_a/2)", 
       "Theorem 8: val(a,b,c)", "Theorem 9: upper bound for a"}, {
      "(a)", "(b)", "(c)"}}]]]], "Output",
 CellChangeTimes->{4.0048104406919093`*^9},
 CellLabel->
  "Out[29]//TableForm=",ExpressionUUID->"f2e24bf1-b4d6-4165-beae-\
052960c89b68"]
}, Open  ]],

Cell["\<\
Expected output: The numerical table in Section 5, apart from rounding. The \
angular clearances are zero, negative, and positive, respectively. The \
polynomial clearance is zero, negative, and positive, respectively.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"2a1e97a5-7929-4274-8e67-66095b6cb9c2"],

Cell[CellGroupData[{

Cell["N[Sqrt[3]/2, 10]", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[30]:=",ExpressionUUID->"7e5427bd-ed46-4ee5-ad29-19646bfea0e4"],

Cell[BoxData["0.86602540378443864676372317075293618347`10."], "Output",
 CellChangeTimes->{4.004810440746914*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"a0451aa3-59d0-4845-9190-e08a19f3cc7c"]
}, Open  ]],

Cell["\<\
Expected output: Approximately 0.8660254038, the threshold in Theorem 7.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"6cf62677-b997-4cd3-92a5-8ae84e7c1920"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corollary 2: Minimum non-hinge edge (DERIVATION)", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"890ee16e-87d7-42ad-b49c-e5d321bca359"],

Cell["\<\
We follow the proof in the manuscript. For a = 1, use the notation of Lemma \
5: u = |b^2 - c^2| and v = b^2 + c^2. The lower bound for b^2 is f(u), with 0 \
<= u < 1/2. The elimination variable x denotes b_min^2, not b_min.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"f1a56de6-4014-45dc-9338-ec50f0ccaa9b"],

Cell[CellGroupData[{

Cell["Step 1. Define f(u) and compute its derivative", "Subsection",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"76bbe0c4-1f1d-4f20-b7d8-7da7d95facc0"],

Cell[CellGroupData[{

Cell["\<\
f[u_] := ((5 - 11 u^2)/(2 - 8 u^2) - u)/2;
Factor[D[f[u], u]]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[31]:=",ExpressionUUID->"49df31c7-c707-4df0-8672-c93fc38640bf"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"8", " ", "u"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["u", "3"]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "u"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u"}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{4.0042776069932256`*^9, 4.0048104407764225`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"6f613744-caa2-4f6e-8382-10b346e81e1d"]
}, Open  ]],

Cell["\<\
Expected output: An equivalent factorization of (1 - u) (16 u^3 + 16 u^2 + 8 \
u - 1)/(2 (1 - 4 u^2)^2). Its unique stationary point in (0, 1/2) determines \
the minimum.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"420b9a2b-fb47-4ea3-b706-5a2be83db43d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 2. Determine u0 and b_min", "Subsection",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"e9b70838-930c-47e6-bbf1-fdf06fd70e3b"],

Cell[CellGroupData[{

Cell["\<\
stationaryPoly[u_] := 16 u^3 + 16 u^2 + 8 u - 1;
u0 = u /. First[Solve[stationaryPoly[u] == 0 && 0 < u < 1/2, u, Reals]];
x0 = f[u0];  (* x0 = b_min^2 *)
N[{u0, x0, Sqrt[x0]}, 12]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[33]:=",ExpressionUUID->"ca24fb19-d24c-4cd6-826c-11de25d452fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.10204731842749600940144072554400133896`12.", ",", 
   "1.2234254848051167689633526421956358869`12.", ",", 
   "1.10608565889135213033966920193051919341`12."}], "}"}]], "Output",
 CellChangeTimes->{4.004277607014312*^9, 4.004810440803943*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"030123d2-496d-43fd-b3f5-04faea937de5"]
}, Open  ]],

Cell["\<\
Expected output: Approximately {0.102047318427, 1.22342548481, \
1.10608565889}, giving the minimizing u0, the squared minimum x0 = b_min^2, \
and the minimum b_min, respectively.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"0e272884-957f-4041-b388-81f904e8b2c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 3. Eliminate u and obtain the cubic in x = b_min^2", "Subsection",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"329df426-379f-4ad3-8271-48f2993a8416"],

Cell[CellGroupData[{

Cell["\<\
rawResultant = Factor[Resultant[stationaryPoly[u], Numerator[Together[x - \
f[u]]], u]];
normalizedResultant = Factor[rawResultant/(Coefficient[rawResultant, x, \
3]/4096)];
normalizedResultant\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[37]:=",ExpressionUUID->"46cd07cd-bd84-4ad2-843b-4f5a1d98ce48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6591"}], "+", 
  RowBox[{"15856", " ", "x"}], "-", 
  RowBox[{"13568", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"4096", " ", 
   SuperscriptBox["x", "3"]}]}]], "Output",
 CellChangeTimes->{4.0042776070214586`*^9, 4.0048104408164573`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"f5661e17-5bf6-445e-958b-fe3b7ccf3a1b"]
}, Open  ]],

Cell["\<\
Expected output: 4096 x^3 - 13568 x^2 + 15856 x - 6591. Eliminating u gives \
the cubic equation for x = b_min^2; a nonzero overall factor of the resultant \
has been removed.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"5ebe4075-9b53-4fdf-b2ef-596115e925c7"],

Cell[CellGroupData[{

Cell["\<\
polynomial[x_] := 4096 x^3 - 13568 x^2 + 15856 x - 6591;
{FullSimplify[normalizedResultant == polynomial[x]], \
RootReduce[polynomial[x0]] == 0}\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[40]:=",ExpressionUUID->"cd541677-9ab5-419f-b3e4-941b7c6edd1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{4.004277607036974*^9, 4.004810441713744*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"54d90e7e-3bc6-4508-8702-c043c8497294"]
}, Open  ]],

Cell["\<\
Expected output: {True, True}. The first True confirms that the normalized \
resultant is the displayed cubic polynomial; the second confirms that x0 = \
b_min^2 is an exact root.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"1dc1dc5d-7639-49d3-88bb-d274920c0a6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 4. Check the radical expression in Corollary 2", "Subsection",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"30b7e7f5-f7f4-46bf-946e-0c8b6220ad58"],

Cell[CellGroupData[{

Cell["\<\
bMinPaper = Sqrt[(2 (171 Sqrt[57] + 751))^(1/3) - 82 4^(1/3)/(171 Sqrt[57] + \
751)^(1/3) + 53]/(4 Sqrt[3]);
RootReduce[Sqrt[x0] - bMinPaper] == 0\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[42]:=",ExpressionUUID->"6f570ea2-9d57-49bb-8174-49beb027b1b0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.0042776070775285`*^9, 4.004810441790781*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"454d1451-09c4-46e7-96e6-23d0583b3da1"]
}, Open  ]],

Cell["\<\
Expected output: True, verifying that the radical expression in Corollary 2 \
equals the positive square root of x0 = b_min^2 exactly.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"1899ad08-b051-4db6-978c-944363a3cb8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Additional checks: Clearance boundary and polynomial for b_min\
\>", "Subsection",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"3fa223bc-f484-4034-9e8b-f6cdfc711de8"],

Cell["\<\
These optional checks confirm that the minimizing edge lengths lie on the \
clearance boundary, and that the polynomial in b_min follows from the cubic \
in x = b_min^2 by substitution. They are not needed for the analytic proof.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"428b1a76-a9fc-4b94-877b-fce4dfb99640"],

Cell[CellGroupData[{

Cell["\<\
c0 = Sqrt[x0 + u0];
sextic[b_] := 4096 b^6 - 13568 b^4 + 15856 b^2 - 6591;
{RootReduce[clearance[1, Sqrt[x0], c0]] == 0, Expand[sextic[b] - \
polynomial[b^2]] == 0}\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[44]:=",ExpressionUUID->"7c627a20-3e02-476f-b595-4ea02837587f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{4.0042776070919657`*^9, 4.0048104418172936`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"2cce6b85-37e3-434d-ad46-9c9c963bebbb"]
}, Open  ]],

Cell["\<\
Expected output: {True, True}. The first True confirms that b_min and its \
corresponding c lie on the clearance boundary; the second confirms that the \
sextic in b is exactly the cubic in x after substituting x = b^2.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"b1796b18-d75f-4ca0-8434-129a5dfd7c93"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corollary 3: Adjacent face-angle bound (ADDITIONAL CHECK)", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"79a06043-45ee-4992-be26-939b12a0026b"],

Cell["\<\
The 60-degree bound is proved analytically in the manuscript. We \
independently check nonexistence of smaller angles and the equality case.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"b9a68629-ab47-4521-b823-7cde6a5c5be5"],

Cell[CellGroupData[{

Cell["\<\
Resolve[Exists[{b, c}, b > 0 && c > 0 && clearance[1, b, c] >= 0 && 1 + b^2 - \
c^2 > b], Reals]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[47]:=",ExpressionUUID->"a4ac82dd-3025-4ea9-a61b-12ce1864f641"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{4.0042776071113577`*^9, 4.0048104418422976`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"b51500b0-b08f-4fbe-8b40-d76bf87c4096"]
}, Open  ]],

Cell["\<\
Expected output: False, confirming that nonnegative clearance is incompatible \
with an adjacent face angle smaller than 60 degrees (Corollary 3).\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"96670312-7d7e-429b-b90b-a0e5458fb18e"],

Cell[CellGroupData[{

Cell["\<\
Reduce[b > 0 && c > 0 && clearance[1, b, c] >= 0 && 1 + b^2 - c^2 == b, {b, \
c}, Reals]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[48]:=",ExpressionUUID->"b781e68e-41eb-447e-85a0-1b0749ea01c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "\[Equal]", 
   FractionBox["5", "4"]}], "&&", 
  RowBox[{"c", "\[Equal]", 
   FractionBox[
    SqrtBox["21"], "4"]}]}]], "Output",
 CellChangeTimes->{4.0042776073509197`*^9, 4.0048104423794575`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"5ec4fa02-2085-4f55-8461-2a0f56543cbf"]
}, Open  ]],

Cell["\<\
Expected output: Conditions equivalent to b = 5/4 and c = Sqrt[21]/4. This is \
the equality case in Corollary 3, where the adjacent face angle is exactly 60 \
degrees. Mathematica may arrange the conditions differently.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"0366c034-f7a9-4f6c-9514-6f2b1390669e"],

Cell[CellGroupData[{

Cell["\<\
FullSimplify[clearance[1, 5/4, Sqrt[21]/4] == 0 && (1 + (5/4)^2 - \
(Sqrt[21]/4)^2)/(2 (5/4)) == 1/2]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[49]:=",ExpressionUUID->"cd1b6200-421f-4b13-8e98-84df87b40806"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.0042776073750668`*^9, 4.0048104424034595`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"e6a13edb-f3f6-462b-9413-6ec2ffed7f4e"]
}, Open  ]],

Cell["\<\
Expected output: True, confirming that b = 5/4 and c = Sqrt[21]/4 lie on the \
clearance boundary and give the adjacent face angle 60 degrees in Corollary 3.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"58c83a91-5eaa-4c29-908a-e019e4a7639b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corollary 5: Opposite face-angle bound (ADDITIONAL CHECK)", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"70357799-5f7a-40c8-8438-e0b1adfc410e"],

Cell["\<\
The cosine of the opposite face angle is (b^2 + c^2 - 1)/(2 b c). The bound \
and equality case are checked independently.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"b62caf61-754e-4399-a13b-aefb78a7e882"],

Cell[CellGroupData[{

Cell["\<\
Resolve[Exists[{b, c}, b > 0 && c > 0 && clearance[1, b, c] >= 0 && 5 (b^2 + \
c^2 - 1) < 6 b c], Reals]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[50]:=",ExpressionUUID->"1dfdcf83-1817-4c7f-8777-b638f56138b5"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{4.004277607392911*^9, 4.0048104424294596`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"178be703-c42e-4b34-8576-d9f837e8ce37"]
}, Open  ]],

Cell["\<\
Expected output: False, confirming that nonnegative clearance excludes an \
opposite face angle greater than ArcCos[3/5] (Corollary 5).\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"874caaa1-f8a8-4fdd-994f-ce832e34b165"],

Cell[CellGroupData[{

Cell["\<\
Reduce[b > 0 && c > 0 && clearance[1, b, c] >= 0 && 5 (b^2 + c^2 - 1) == 6 b \
c, {b, c}, Reals]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[51]:=",ExpressionUUID->"45591796-7fcd-4fe8-a774-548fe4986d0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "\[Equal]", 
   FractionBox[
    SqrtBox["5"], "2"]}], "&&", 
  RowBox[{"c", "\[Equal]", 
   FractionBox[
    SqrtBox["5"], "2"]}]}]], "Output",
 CellChangeTimes->{4.00427760740894*^9, 4.004810442457163*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"b36533d7-c623-4382-a889-1c38f6cc5a10"]
}, Open  ]],

Cell["\<\
Expected output: Conditions equivalent to b = c = Sqrt[5]/2. This identifies \
the classical Walker kaleidocycle as the unique equality case; Mathematica \
may display an algebraically equivalent form.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"c7541f7f-7e56-41d1-82ee-f407e1ef3eae"],

Cell[CellGroupData[{

Cell["\<\
FullSimplify[clearance[1, Sqrt[5]/2, Sqrt[5]/2] == 0 && (2 (Sqrt[5]/2)^2 - \
1)/(2 (Sqrt[5]/2)^2) == 3/5]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[52]:=",ExpressionUUID->"fd3a78b4-c94a-4982-8273-b3bfedfaa7d4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.004277607423964*^9, 4.0048104424881625`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"ac240be1-1069-4ff3-95eb-57c75ae25cf9"]
}, Open  ]],

Cell["\<\
Expected output: True, confirming that the Walker dimensions b = c = \
Sqrt[5]/2 have zero clearance and give the maximal opposite face angle \
ArcCos[3/5] in Corollary 5.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"81c32983-c5ab-476c-9228-023bfa0f562e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corollary 6: Hinge dihedral-angle bound (ADDITIONAL CHECK)", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"ab92f1a0-a145-4c9f-8f24-64e858296ebe"],

Cell["\<\
The sharp bound Phi_a <= 60 degrees is proved analytically. These are \
independent exact checks.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"b12bfcc9-9e47-4fe2-8cbe-3554be87afe0"],

Cell[CellGroupData[{

Cell["\<\
Resolve[Exists[{b, c}, b > 0 && c > 0 && clearance[1, b, c] >= 0 && \
cosPhiA[1, b, c] < 1/2], Reals]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[53]:=",ExpressionUUID->"016c42b0-9756-4f7e-b171-20970159182d"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{4.004277607465377*^9, 4.004810442536163*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"615261be-8eee-4d0f-8b78-26a6aab5e230"]
}, Open  ]],

Cell["\<\
Expected output: False, confirming that nonnegative clearance excludes hinge \
dihedral angles greater than 60 degrees (Corollary 6).\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"3d435264-7533-4649-9b56-90fc89a7b25c"],

Cell[CellGroupData[{

Cell["\<\
Reduce[b > 0 && c > 0 && clearance[1, b, c] >= 0 && cosPhiA[1, b, c] == 1/2, \
{b, c}, Reals]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[54]:=",ExpressionUUID->"49384b5e-de44-4a14-a8aa-8267c5855ca6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "\[Equal]", 
   FractionBox[
    SqrtBox["5"], "2"]}], "&&", 
  RowBox[{"c", "\[Equal]", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}]}]], "Output",
 CellChangeTimes->{4.004277607507891*^9, 4.0048104426328897`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"5db55c06-6231-4372-ac95-cda3c9bc6d63"]
}, Open  ]],

Cell["\<\
Expected output: Conditions equivalent to b = c = Sqrt[5]/2. This identifies \
the classical Walker kaleidocycle as the unique equality case; Mathematica \
may display an algebraically equivalent form.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"c2cd8ad3-f537-49c0-b860-36a88d1d93b8"],

Cell[CellGroupData[{

Cell["FullSimplify[cosPhiA[1, Sqrt[5]/2, Sqrt[5]/2] == 1/2]", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[55]:=",ExpressionUUID->"c45fa747-a499-4426-b867-658200821c6a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.004277607527483*^9, 4.004810442658399*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"c28c83bc-3ba7-478a-a3aa-650e337919e7"]
}, Open  ]],

Cell["\<\
Expected output: True, confirming that b = c = Sqrt[5]/2 gives cos(Phi_a) = \
1/2 and hence the maximal hinge dihedral angle Phi_a = 60 degrees in \
Corollary 6.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"8684eeea-3a8d-4ce8-8951-53df75a2d302"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Theorem 10: Octahedral construction (VERIFICATION)", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"7f040b8a-9f37-4cd8-ba85-7ccb0b5a9a04"],

Cell["\<\
The vertex positions are restricted to the three boundary rays of the \
fundamental region, so p, q, and r are strictly positive. We solve the \
opposite-edge equality conditions under these restrictions.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"064abb54-8471-473c-a681-e342f4ee7ece"],

Cell[CellGroupData[{

Cell["\<\
ClearAll[p, q, r, v1, v2, v3, v4];
v1 = {0, 0, p}; v2 = {0, 0, p + 1};
v3 = {0, q, q}; v4 = {r, r, r};
octEquations = {dist2[v1, v2] == dist2[v3, v4],
  dist2[v1, v3] == dist2[v2, v4],
  dist2[v1, v4] == dist2[v2, v3]};
octSolutions = Solve[Join[octEquations, {p > 0, q > 0, r > 0}], {p, q, r}, \
Reals];
Length[octSolutions]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[56]:=",ExpressionUUID->"4cf722aa-9d31-4919-9620-12a9a1521da2"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{4.004810442682909*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"c02f378f-f61e-417d-bc97-6e65f15d5041"]
}, Open  ]],

Cell["\<\
Expected output: 1, confirming that there is exactly one positive coordinate \
solution.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"89689557-c7ac-4528-92a1-bbfd90345e38"],

Cell[CellGroupData[{

Cell["\<\
chosenOctSolution = First[octSolutions];
octParameters = FullSimplify[{p, q, r} /. chosenOctSolution];
octParameters\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[62]:=",ExpressionUUID->"c33faad3-15c2-4a2e-b5c5-6a66c3567cc3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "34"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "17"}], "+", 
      SqrtBox[
       RowBox[{"629", "+", 
        RowBox[{"442", " ", 
         SqrtBox["2"]}]}]]}], ")"}]}], ",", 
   SqrtBox[
    RowBox[{
     FractionBox["2", "17"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]}], ")"}]}]], ",", 
   SqrtBox[
    RowBox[{
     FractionBox["1", "17"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{4.0048104429505587`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"15ae1397-09ed-429f-92bc-b5a7cfbd795c"]
}, Open  ]],

Cell["\<\
Expected output: Three exact positive algebraic numbers, approximately \
{0.541559582, 1.220262954, 0.862856209}.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"96bafc86-2930-4af5-976f-a83103fcd19a"],

Cell[CellGroupData[{

Cell["\<\
rPaper = 1/Sqrt[7 - 4 Sqrt[2]];
qPaper = Sqrt[2] rPaper;
pPaper = (qPaper + rPaper - 1)/2;
RootReduce[octParameters - {pPaper, qPaper, rPaper}] == {0, 0, 0}\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[65]:=",ExpressionUUID->"5d77fca5-aeb8-4a8c-bc19-f91b524d7f0d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.004810443058591*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"59a2695a-611e-484f-94f7-091017f95d6b"]
}, Open  ]],

Cell["\<\
Expected output: True, confirming the compact coordinate expressions in the \
analytical proof.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"5abbe978-1615-4abd-a8ff-e6043dccf23b"],

Cell[CellGroupData[{

Cell["\<\
{aExact, bExact, cExact} = FullSimplify[Sqrt /@ ({dist2[v1, v2], dist2[v1, \
v4], dist2[v1, v3]} /. chosenOctSolution)];
{RootReduce[{aExact, bExact, cExact} - {1, bPaper, cPaper}] == {0, 0, 0},
 RootReduce[cosPhiA[aExact, bExact, cExact] - 1/Sqrt[2]] == 0}\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[69]:=",ExpressionUUID->"fc7f7c78-5b74-48f3-8b56-2a6cfbbbcf5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{4.0048104437602987`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"720341d9-f5bc-45e1-bc9b-a56b7e46a523"]
}, Open  ]],

Cell["\<\
Expected output: {True, True}, verifying the exact edge lengths and the hinge \
dihedral angle of 45 degrees.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"a4b9f50c-714b-490a-a867-70aee766e44f"],

Cell[CellGroupData[{

Cell["N[Join[octParameters, {aExact, bExact, cExact}], 10]", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[71]:=",ExpressionUUID->"862ca568-7f68-4080-a298-1d27656a7688"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.54155958162931344608307356777822163415`10.", ",", 
   "1.2202629537976100740573070536051101994`10.", ",", 
   "0.86285620946101681810884008195133306884`10.", ",", "1.`10.", ",", 
   "1.26185308156967796983158676024654968405`10.", ",", 
   "1.39630940117277933483696887015743299352`10."}], "}"}]], "Output",
 CellChangeTimes->{4.0048104437843018`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"aabfb6e6-32b5-4014-937b-a1cd34bc901e"]
}, Open  ]],

Cell["\<\
Expected output: Approximately {0.541559582, 1.220262954, 0.862856209, 1., \
1.261853082, 1.396309401}.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"daa7f216-881a-4154-9bec-591374bc40fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Theorem 10: Octahedral symmetry (ADDITIONAL CHECK)", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"34015ab7-2d7d-49b3-b825-89aa6fa20283"],

Cell["\<\
The 48 signed coordinate permutations form the full octahedral group. This \
independent calculation counts the distinct tetrahedra and outer triangular \
faces. Disjointness of interiors is established geometrically in the \
manuscript by the fundamental-region argument.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"c7ae88ee-d962-4303-ba66-e1e666ecfd04"],

Cell[CellGroupData[{

Cell["\<\
permutationMatrices = (IdentityMatrix[3][[#]] & /@ Permutations[Range[3]]);
signMatrices = (DiagonalMatrix /@ Tuples[{-1, 1}, 3]);
octGroupMatrices = Flatten[Table[sm.pm, {sm, signMatrices}, {pm, \
permutationMatrices}], 1];
Length[DeleteDuplicates[octGroupMatrices]]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[72]:=",ExpressionUUID->"fe33bbc8-ef8c-4795-996e-03704a148916"],

Cell[BoxData["48"], "Output",
 CellChangeTimes->{4.004277610240451*^9, 4.004810443808812*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"835c23bd-6103-4a8b-ac08-ad66d5d1beb3"]
}, Open  ]],

Cell["\<\
Expected output: 48, confirming that the six coordinate permutations and \
eight independent sign choices give all 48 elements of the full octahedral \
group.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"65597ebe-2092-4da8-9a69-6c1a31397932"],

Cell[CellGroupData[{

Cell["\<\
baseVertices = {v1, v2, v3, v4} /. chosenOctSolution;
tetraOrbit = Table[Sort[Map[mat.# &, baseVertices]], {mat, octGroupMatrices}];
baseOuterFace = {v2, v3, v4} /. chosenOctSolution;
outerFaceOrbit = Table[Sort[Map[mat.# &, baseOuterFace]], {mat, \
octGroupMatrices}];
{Length[DeleteDuplicates[tetraOrbit]], \
Length[DeleteDuplicates[outerFaceOrbit]]}\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[76]:=",ExpressionUUID->"f108374a-35a2-4f92-a877-f0538e326254"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"48", ",", "48"}], "}"}]], "Output",
 CellChangeTimes->{4.0042776102589955`*^9, 4.0048104438338127`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"bb1753d9-f8f5-4ab4-8b3e-7f31ff0da65b"]
}, Open  ]],

Cell["\<\
Expected output: {48, 48}. The first number counts distinct tetrahedra in the \
symmetry orbit; the second counts their distinct outer triangular faces. \
Interior disjointness is proved geometrically in the manuscript.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"27a74017-a656-4a17-b282-d0c22a36e12c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 6: Near-realizability (ADDITIONAL CHECK)", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"9dbe24f0-0cca-4c5a-a9b3-3b77acff22e8"],

Cell["\<\
We verify the skew-angle identity and compute the maximal hinge rotation and \
negative clearance. Numerical results are displayed here only for quantities \
that are not given as exact integer angles.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"65625121-2514-4383-8a62-1254d8536def"],

Cell[CellGroupData[{

Cell["\<\
alphaExact = ArcCos[Abs[bExact^2 - cExact^2]/aExact^2];
alphaPaper = ArcTan[Sqrt[2 Sqrt[2] + 4]];
RootReduce[Cos[alphaExact] - Cos[alphaPaper]] == 0\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[81]:=",ExpressionUUID->"e8dc6531-f74f-4056-83dc-bff75ca9e6fb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.004277610280141*^9, 4.0048104438438206`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"7b5873f7-937f-4330-b677-a23b6476e788"]
}, Open  ]],

Cell["\<\
Expected output: True, confirming that the exact expression for the skew \
angle in Section 6 agrees with the value calculated from the edge lengths.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"7c93c509-c8c2-42f9-a799-7d6929c68f50"],

Cell[CellGroupData[{

Cell["\<\
hingeMaxDeg = 2 ArcSin[Sqrt[3]/(2 Sin[alphaExact])]/Degree;
N[{alphaExact/Degree, hingeMaxDeg, hingeMaxDeg - 135, clearance[aExact, \
bExact, cExact]}, 10]\
\>", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[84]:=",ExpressionUUID->"71a4b470-3c71-4d92-9da4-207982965989"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "69.0589795277561611274`10.", ",", "136.0272346573676212353`10.", ",", 
   "1.02723465736762123520235819628663448937`10.", ",", 
   RowBox[{"-", "0.13053920422250793145927267863822943749`10."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{4.0042776102866616`*^9, 4.0048104438732915`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"60670cdc-ff56-4150-9eb9-33731fde61dd"]
}, Open  ]],

Cell["\<\
Expected output: Approximately {69.05897953, 136.027..., 1.027..., \
-0.130539...}. These are the skew angle in degrees, the maximal hinge angle, \
its excess over 135 degrees, and the negative clearance. The latter confirms \
that the rigid-body noninterference criterion is not satisfied.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"067f1a55-b152-4e04-8022-a53d83380009"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reproducibility record", "Section",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"26ce5ae1-7823-4208-92f4-d82812d20de1"],

Cell["\<\
The following command displays the exact Mathematica version that was used to \
evaluate the notebook. It will be filled in by Mathematica, not by the \
expected-result annotations.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"6a28c77a-ffa1-42bc-a05b-b1770e0eee47"],

Cell[CellGroupData[{

Cell["$Version", "Input",
 Background->RGBColor[1, 1, 1],
 CellLabel->"In[86]:=",ExpressionUUID->"db1f33b0-adb6-48fa-bc08-f5c644865d98"],

Cell[BoxData["\<\"12.2.0 for Microsoft Windows (64-bit) (December 12, 2020)\"\
\>"], "Output",
 CellChangeTimes->{4.004277610307781*^9, 4.0048104438958044`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"a116e6bc-b796-4dba-9918-14bd049c2655"]
}, Open  ]],

Cell["\<\
Expected output: A Mathematica version string, depending on the local \
installation. Save the executed notebook with all actual output cells.\
\>", "Text",
 Background->RGBColor[
  1, 1, 1],ExpressionUUID->"a43053ee-360c-42f9-a968-617840ed0713"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1200, 850},
WindowMargins->{{Automatic, 998}, {Automatic, 171}},
WindowTitle->"Supplementary Mathematica Computations - Kaleidocycles",
Background->RGBColor[1, 1, 1],
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2f4d645d-3a1c-4326-a70b-4f87534d604b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[648, 23, 145, 2, 96, "Title",ExpressionUUID->"999cbcab-068d-4957-9272-99fc2e4a4005"],
Cell[796, 27, 187, 4, 53, "Subtitle",ExpressionUUID->"ad94ec25-3ff1-42ce-87b3-c7a02661fed8"],
Cell[CellGroupData[{
Cell[1008, 35, 124, 2, 67, "Section",ExpressionUUID->"eb79f85f-60e1-410b-be38-b2b828b6dc07"],
Cell[1135, 39, 425, 8, 56, "Text",ExpressionUUID->"05415d8f-25fc-41db-bb20-eb4e23a4ddc8"],
Cell[1563, 49, 456, 8, 56, "Text",ExpressionUUID->"3ed65249-a171-4dd6-ab35-7cbdeb5ea074"],
Cell[2022, 59, 476, 8, 78, "Text",ExpressionUUID->"65ff4197-c051-409b-9208-8a4da5129f92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2535, 72, 127, 2, 67, "Section",ExpressionUUID->"3725f761-a796-4127-86f4-728e3661b3a8"],
Cell[2665, 76, 261, 5, 34, "Text",ExpressionUUID->"94b4ffd4-cc35-491a-9904-1b92454123ef"],
Cell[2929, 83, 400, 9, 76, "Input",ExpressionUUID->"fc183ee4-e8f0-4f2c-ad65-9840d8763dc2"],
Cell[3332, 94, 237, 5, 34, "Text",ExpressionUUID->"cee6feff-fadf-4866-85f5-6208f8aa68c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3606, 104, 162, 2, 67, "Section",ExpressionUUID->"759090ee-3bc9-42eb-88fb-17b350ae6609"],
Cell[3771, 108, 254, 5, 34, "Text",ExpressionUUID->"53d05550-a86d-43c9-bfe5-b7e890d788f9"],
Cell[CellGroupData[{
Cell[4050, 117, 555, 11, 108, "Input",ExpressionUUID->"74ccff43-7507-4c97-86f7-edadf717aa61"],
Cell[4608, 130, 174, 2, 32, "Output",ExpressionUUID->"88b2575d-bdff-495f-9610-e66bc75d60ea"]
}, Open  ]],
Cell[4797, 135, 256, 5, 34, "Text",ExpressionUUID->"89b7bdb3-ef64-411d-b5cf-38773ecf0e56"],
Cell[CellGroupData[{
Cell[5078, 144, 168, 2, 53, "Subsection",ExpressionUUID->"3d844490-3b64-438d-8be8-6b3685728c3e"],
Cell[5249, 148, 208, 5, 34, "Text",ExpressionUUID->"1fd54739-9067-4f66-b01d-7c6235e8c39d"],
Cell[CellGroupData[{
Cell[5482, 157, 335, 7, 44, "Input",ExpressionUUID->"eb340a19-9aaf-47a0-9f9e-5f40f5068826"],
Cell[5820, 166, 176, 2, 32, "Output",ExpressionUUID->"4c55edd0-06f8-4678-a4ea-0f77f9fd804b"]
}, Open  ]],
Cell[6011, 171, 294, 6, 56, "Text",ExpressionUUID->"31fa3fe4-6887-4226-9aa2-4ac02879c083"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6354, 183, 186, 4, 67, "Section",ExpressionUUID->"be9222b9-49f2-4a79-9626-5fc75f27dcc7"],
Cell[6543, 189, 536, 9, 78, "Text",ExpressionUUID->"90c22ec9-89ae-4702-9cdb-7ed8bffb3bd2"],
Cell[CellGroupData[{
Cell[7104, 202, 253, 5, 44, "Input",ExpressionUUID->"fe01d575-a9da-4f40-af48-3cfbf63ec172"],
Cell[7360, 209, 1506, 44, 55, "Output",ExpressionUUID->"d07aa850-0f77-4837-9664-1a1e61778bd0"]
}, Open  ]],
Cell[8881, 256, 365, 7, 56, "Text",ExpressionUUID->"fb52027d-aad1-4afb-9ee3-29c17d3afe0e"],
Cell[CellGroupData[{
Cell[9271, 267, 249, 5, 28, "Input",ExpressionUUID->"8073e7b2-a2bd-4a72-ba58-8e95267c052d"],
Cell[9523, 274, 178, 2, 32, "Output",ExpressionUUID->"7e0a5731-036c-47fe-8d40-a7c88ecfb1ca"]
}, Open  ]],
Cell[9716, 279, 332, 6, 56, "Text",ExpressionUUID->"e0ffc45b-48ca-4cf6-ab16-4c343c9f1075"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10085, 290, 184, 4, 67, "Section",ExpressionUUID->"14c169ff-789f-4fce-a25e-771c993e2efd"],
Cell[10272, 296, 309, 6, 56, "Text",ExpressionUUID->"d18c6a13-6e93-41f3-9858-b63a38d51a8b"],
Cell[CellGroupData[{
Cell[10606, 306, 144, 2, 53, "Subsection",ExpressionUUID->"5234e5ca-c965-4018-8f9d-04902ecb908d"],
Cell[CellGroupData[{
Cell[10775, 312, 250, 5, 28, "Input",ExpressionUUID->"df512397-4f10-4e2a-9368-8537c57171e2"],
Cell[11028, 319, 177, 2, 32, "Output",ExpressionUUID->"46edfcaa-3deb-4b05-8aed-b4fce7b0b950"]
}, Open  ]],
Cell[11220, 324, 254, 5, 34, "Text",ExpressionUUID->"c29e0ff9-f3bc-49c4-a1f6-9b4ffa90f634"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11511, 334, 151, 2, 53, "Subsection",ExpressionUUID->"fb380d92-b3e9-4712-8cbf-850bf7ce77ea"],
Cell[CellGroupData[{
Cell[11687, 340, 245, 5, 28, "Input",ExpressionUUID->"8665fbf9-b589-4d12-916b-e91c82aa125d"],
Cell[11935, 347, 175, 2, 32, "Output",ExpressionUUID->"63b72dbd-0189-4202-874d-d247aae29ffd"]
}, Open  ]],
Cell[12125, 352, 240, 5, 34, "Text",ExpressionUUID->"c456ecf2-9b2c-468a-b9a8-6d23ff70c7ad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12414, 363, 190, 4, 67, "Section",ExpressionUUID->"4e99e902-664c-47e3-8409-eef85c059a5c"],
Cell[12607, 369, 197, 5, 34, "Text",ExpressionUUID->"fd5b9cc0-b104-4375-9c50-577aebb6018b"],
Cell[CellGroupData[{
Cell[12829, 378, 416, 10, 108, "Input",ExpressionUUID->"dfcc9551-2836-4325-b7ad-cf2de374d6a1"],
Cell[13248, 390, 224, 4, 32, "Output",ExpressionUUID->"7fce850a-413c-41d2-ac65-ec17dc4b5dd4"]
}, Open  ]],
Cell[13487, 397, 304, 6, 56, "Text",ExpressionUUID->"603ea976-33b3-47ca-9204-c02378e58e5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13828, 408, 149, 2, 67, "Section",ExpressionUUID->"f752b3b6-1f5b-418b-9234-56d0bdeecd80"],
Cell[13980, 412, 334, 6, 56, "Text",ExpressionUUID->"15c7f0ad-cb12-40a4-8dfb-1a98190eb895"],
Cell[CellGroupData[{
Cell[14339, 422, 1292, 31, 444, "Input",ExpressionUUID->"49ebe015-e1c8-458c-b735-206deb1f4a16"],
Cell[15634, 455, 3319, 87, 250, "Output",ExpressionUUID->"f2e24bf1-b4d6-4165-beae-052960c89b68"]
}, Open  ]],
Cell[18968, 545, 332, 6, 56, "Text",ExpressionUUID->"2a1e97a5-7929-4274-8e67-66095b6cb9c2"],
Cell[CellGroupData[{
Cell[19325, 555, 144, 2, 28, "Input",ExpressionUUID->"7e5427bd-ed46-4ee5-ad29-19646bfea0e4"],
Cell[19472, 559, 192, 2, 32, "Output",ExpressionUUID->"a0451aa3-59d0-4845-9190-e08a19f3cc7c"]
}, Open  ]],
Cell[19679, 564, 186, 4, 34, "Text",ExpressionUUID->"6cf62677-b997-4cd3-92a5-8ae84e7c1920"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19902, 573, 157, 2, 67, "Section",ExpressionUUID->"890ee16e-87d7-42ad-b49c-e5d321bca359"],
Cell[20062, 577, 338, 6, 56, "Text",ExpressionUUID->"f1a56de6-4014-45dc-9338-ec50f0ccaa9b"],
Cell[CellGroupData[{
Cell[20425, 587, 158, 2, 53, "Subsection",ExpressionUUID->"76bbe0c4-1f1d-4f20-b7d8-7da7d95facc0"],
Cell[CellGroupData[{
Cell[20608, 593, 197, 5, 44, "Input",ExpressionUUID->"49df31c7-c707-4df0-8672-c93fc38640bf"],
Cell[20808, 600, 815, 26, 56, "Output",ExpressionUUID->"6f613744-caa2-4f6e-8382-10b346e81e1d"]
}, Open  ]],
Cell[21638, 629, 284, 6, 34, "Text",ExpressionUUID->"420b9a2b-fb47-4ea3-b706-5a2be83db43d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21959, 640, 142, 2, 53, "Subsection",ExpressionUUID->"e9b70838-930c-47e6-bbf1-fdf06fd70e3b"],
Cell[CellGroupData[{
Cell[22126, 646, 315, 7, 76, "Input",ExpressionUUID->"ca24fb19-d24c-4cd6-826c-11de25d452fb"],
Cell[22444, 655, 365, 7, 32, "Output",ExpressionUUID->"030123d2-496d-43fd-b3f5-04faea937de5"]
}, Open  ]],
Cell[22824, 665, 293, 6, 56, "Text",ExpressionUUID->"0e272884-957f-4041-b388-81f904e8b2c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23154, 676, 167, 2, 53, "Subsection",ExpressionUUID->"329df426-379f-4ad3-8271-48f2993a8416"],
Cell[CellGroupData[{
Cell[23346, 682, 329, 8, 60, "Input",ExpressionUUID->"46cd07cd-bd84-4ad2-843b-4f5a1d98ce48"],
Cell[23678, 692, 368, 9, 32, "Output",ExpressionUUID->"f5661e17-5bf6-445e-958b-fe3b7ccf3a1b"]
}, Open  ]],
Cell[24061, 704, 289, 6, 34, "Text",ExpressionUUID->"5ebe4075-9b53-4fdf-b2ef-596115e925c7"],
Cell[CellGroupData[{
Cell[24375, 714, 280, 6, 44, "Input",ExpressionUUID->"cd541677-9ab5-419f-b3e4-941b7c6edd1f"],
Cell[24658, 722, 222, 4, 32, "Output",ExpressionUUID->"54d90e7e-3bc6-4508-8702-c043c8497294"]
}, Open  ]],
Cell[24895, 729, 293, 6, 34, "Text",ExpressionUUID->"1dc1dc5d-7639-49d3-88bb-d274920c0a6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25225, 740, 163, 2, 53, "Subsection",ExpressionUUID->"30b7e7f5-f7f4-46bf-946e-0c8b6220ad58"],
Cell[CellGroupData[{
Cell[25413, 746, 282, 6, 44, "Input",ExpressionUUID->"6f570ea2-9d57-49bb-8174-49beb027b1b0"],
Cell[25698, 754, 176, 2, 32, "Output",ExpressionUUID->"454d1451-09c4-46e7-96e6-23d0583b3da1"]
}, Open  ]],
Cell[25889, 759, 248, 5, 34, "Text",ExpressionUUID->"1899ad08-b051-4db6-978c-944363a3cb8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26174, 769, 182, 4, 53, "Subsection",ExpressionUUID->"3fa223bc-f484-4034-9e8b-f6cdfc711de8"],
Cell[26359, 775, 343, 6, 56, "Text",ExpressionUUID->"428b1a76-a9fc-4b94-877b-fce4dfb99640"],
Cell[CellGroupData[{
Cell[26727, 785, 300, 7, 60, "Input",ExpressionUUID->"7c627a20-3e02-476f-b595-4ea02837587f"],
Cell[27030, 794, 226, 4, 32, "Output",ExpressionUUID->"2cce6b85-37e3-434d-ad46-9c9c963bebbb"]
}, Open  ]],
Cell[27271, 801, 333, 6, 56, "Text",ExpressionUUID->"b1796b18-d75f-4ca0-8434-129a5dfd7c93"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27653, 813, 166, 2, 67, "Section",ExpressionUUID->"79a06043-45ee-4992-be26-939b12a0026b"],
Cell[27822, 817, 254, 5, 34, "Text",ExpressionUUID->"b9a68629-ab47-4521-b823-7cde6a5c5be5"],
Cell[CellGroupData[{
Cell[28101, 826, 232, 5, 28, "Input",ExpressionUUID->"a4ac82dd-3025-4ea9-a61b-12ce1864f641"],
Cell[28336, 833, 179, 2, 32, "Output",ExpressionUUID->"b51500b0-b08f-4fbe-8b40-d76bf87c4096"]
}, Open  ]],
Cell[28530, 838, 260, 5, 34, "Text",ExpressionUUID->"96670312-7d7e-429b-b90b-a0e5458fb18e"],
Cell[CellGroupData[{
Cell[28815, 847, 224, 5, 28, "Input",ExpressionUUID->"b781e68e-41eb-447e-85a0-1b0749ea01c1"],
Cell[29042, 854, 317, 8, 53, "Output",ExpressionUUID->"5ec4fa02-2085-4f55-8461-2a0f56543cbf"]
}, Open  ]],
Cell[29374, 865, 334, 6, 56, "Text",ExpressionUUID->"0366c034-f7a9-4f6c-9514-6f2b1390669e"],
Cell[CellGroupData[{
Cell[29733, 875, 237, 5, 28, "Input",ExpressionUUID->"cd1b6200-421f-4b13-8e98-84df87b40806"],
Cell[29973, 882, 178, 2, 32, "Output",ExpressionUUID->"e6a13edb-f3f6-462b-9413-6ec2ffed7f4e"]
}, Open  ]],
Cell[30166, 887, 271, 5, 34, "Text",ExpressionUUID->"58c83a91-5eaa-4c29-908a-e019e4a7639b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30474, 897, 166, 2, 67, "Section",ExpressionUUID->"70357799-5f7a-40c8-8438-e0b1adfc410e"],
Cell[30643, 901, 236, 5, 34, "Text",ExpressionUUID->"b62caf61-754e-4399-a13b-aefb78a7e882"],
Cell[CellGroupData[{
Cell[30904, 910, 240, 5, 28, "Input",ExpressionUUID->"1dfdcf83-1817-4c7f-8777-b638f56138b5"],
Cell[31147, 917, 177, 2, 32, "Output",ExpressionUUID->"178be703-c42e-4b34-8576-d9f837e8ce37"]
}, Open  ]],
Cell[31339, 922, 249, 5, 34, "Text",ExpressionUUID->"874caaa1-f8a8-4fdd-994f-ce832e34b165"],
Cell[CellGroupData[{
Cell[31613, 931, 232, 5, 28, "Input",ExpressionUUID->"45591796-7fcd-4fe8-a774-548fe4986d0d"],
Cell[31848, 938, 325, 9, 53, "Output",ExpressionUUID->"b36533d7-c623-4382-a889-1c38f6cc5a10"]
}, Open  ]],
Cell[32188, 950, 315, 6, 56, "Text",ExpressionUUID->"c7541f7f-7e56-41d1-82ee-f407e1ef3eae"],
Cell[CellGroupData[{
Cell[32528, 960, 241, 5, 28, "Input",ExpressionUUID->"fd3a78b4-c94a-4982-8273-b3bfedfaa7d4"],
Cell[32772, 967, 176, 2, 32, "Output",ExpressionUUID->"ac240be1-1069-4ff3-95eb-57c75ae25cf9"]
}, Open  ]],
Cell[32963, 972, 285, 6, 34, "Text",ExpressionUUID->"81c32983-c5ab-476c-9228-023bfa0f562e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33285, 983, 167, 2, 67, "Section",ExpressionUUID->"ab92f1a0-a145-4c9f-8f24-64e858296ebe"],
Cell[33455, 987, 211, 5, 34, "Text",ExpressionUUID->"b12bfcc9-9e47-4fe2-8cbe-3554be87afe0"],
Cell[CellGroupData[{
Cell[33691, 996, 237, 5, 28, "Input",ExpressionUUID->"016c42b0-9756-4f7e-b171-20970159182d"],
Cell[33931, 1003, 175, 2, 32, "Output",ExpressionUUID->"615261be-8eee-4d0f-8b78-26a6aab5e230"]
}, Open  ]],
Cell[34121, 1008, 247, 5, 34, "Text",ExpressionUUID->"3d435264-7533-4649-9b56-90fc89a7b25c"],
Cell[CellGroupData[{
Cell[34393, 1017, 229, 5, 28, "Input",ExpressionUUID->"49384b5e-de44-4a14-a8aa-8267c5855ca6"],
Cell[34625, 1024, 807, 24, 53, "Output",ExpressionUUID->"5db55c06-6231-4372-ac95-cda3c9bc6d63"]
}, Open  ]],
Cell[35447, 1051, 315, 6, 56, "Text",ExpressionUUID->"c2cd8ad3-f537-49c0-b860-36a88d1d93b8"],
Cell[CellGroupData[{
Cell[35787, 1061, 181, 2, 28, "Input",ExpressionUUID->"c45fa747-a499-4426-b867-658200821c6a"],
Cell[35971, 1065, 174, 2, 32, "Output",ExpressionUUID->"c28c83bc-3ba7-478a-a3aa-650e337919e7"]
}, Open  ]],
Cell[36160, 1070, 275, 6, 34, "Text",ExpressionUUID->"8684eeea-3a8d-4ce8-8951-53df75a2d302"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36472, 1081, 159, 2, 67, "Section",ExpressionUUID->"7f040b8a-9f37-4cd8-ba85-7ccb0b5a9a04"],
Cell[36634, 1085, 318, 6, 56, "Text",ExpressionUUID->"064abb54-8471-473c-a681-e342f4ee7ece"],
Cell[CellGroupData[{
Cell[36977, 1095, 461, 12, 140, "Input",ExpressionUUID->"4cf722aa-9d31-4919-9620-12a9a1521da2"],
Cell[37441, 1109, 149, 2, 32, "Output",ExpressionUUID->"c02f378f-f61e-417d-bc97-6e65f15d5041"]
}, Open  ]],
Cell[37605, 1114, 202, 5, 34, "Text",ExpressionUUID->"89689557-c7ac-4528-92a1-bbfd90345e38"],
Cell[CellGroupData[{
Cell[37832, 1123, 252, 6, 60, "Input",ExpressionUUID->"c33faad3-15c2-4a2e-b5c5-6a66c3567cc3"],
Cell[38087, 1131, 748, 27, 53, "Output",ExpressionUUID->"15ae1397-09ed-429f-92bc-b5a7cfbd795c"]
}, Open  ]],
Cell[38850, 1161, 227, 5, 34, "Text",ExpressionUUID->"96bafc86-2930-4af5-976f-a83103fcd19a"],
Cell[CellGroupData[{
Cell[39102, 1170, 292, 7, 76, "Input",ExpressionUUID->"5d77fca5-aeb8-4a8c-bc19-f91b524d7f0d"],
Cell[39397, 1179, 152, 2, 32, "Output",ExpressionUUID->"59a2695a-611e-484f-94f7-091017f95d6b"]
}, Open  ]],
Cell[39564, 1184, 209, 5, 34, "Text",ExpressionUUID->"5abbe978-1615-4abd-a8ff-e6043dccf23b"],
Cell[CellGroupData[{
Cell[39798, 1193, 393, 7, 60, "Input",ExpressionUUID->"fc7f7c78-5b74-48f3-8b56-2a6cfbbbcf5d"],
Cell[40194, 1202, 202, 4, 32, "Output",ExpressionUUID->"720341d9-f5bc-45e1-bc9b-a56b7e46a523"]
}, Open  ]],
Cell[40411, 1209, 223, 5, 34, "Text",ExpressionUUID->"a4b9f50c-714b-490a-a867-70aee766e44f"],
Cell[CellGroupData[{
Cell[40659, 1218, 180, 2, 28, "Input",ExpressionUUID->"862ca568-7f68-4080-a298-1d27656a7688"],
Cell[40842, 1222, 474, 9, 32, "Output",ExpressionUUID->"aabfb6e6-32b5-4014-937b-a1cd34bc901e"]
}, Open  ]],
Cell[41331, 1234, 217, 5, 34, "Text",ExpressionUUID->"daa7f216-881a-4154-9bec-591374bc40fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41585, 1244, 159, 2, 67, "Section",ExpressionUUID->"34015ab7-2d7d-49b3-b825-89aa6fa20283"],
Cell[41747, 1248, 386, 7, 56, "Text",ExpressionUUID->"c7ae88ee-d962-4303-ba66-e1e666ecfd04"],
Cell[CellGroupData[{
Cell[42158, 1259, 403, 8, 76, "Input",ExpressionUUID->"fe33bbc8-ef8c-4795-996e-03704a148916"],
Cell[42564, 1269, 172, 2, 32, "Output",ExpressionUUID->"835c23bd-6103-4a8b-ac08-ad66d5d1beb3"]
}, Open  ]],
Cell[42751, 1274, 272, 6, 34, "Text",ExpressionUUID->"65597ebe-2092-4da8-9a69-6c1a31397932"],
Cell[CellGroupData[{
Cell[43048, 1284, 488, 10, 92, "Input",ExpressionUUID->"f108374a-35a2-4f92-a877-f0538e326254"],
Cell[43539, 1296, 222, 4, 32, "Output",ExpressionUUID->"bb1753d9-f8f5-4ab4-8b3e-7f31ff0da65b"]
}, Open  ]],
Cell[43776, 1303, 333, 6, 56, "Text",ExpressionUUID->"27a74017-a656-4a17-b282-d0c22a36e12c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44146, 1314, 157, 2, 67, "Section",ExpressionUUID->"9dbe24f0-0cca-4c5a-a9b3-3b77acff22e8"],
Cell[44306, 1318, 315, 6, 56, "Text",ExpressionUUID->"65625121-2514-4383-8a62-1254d8536def"],
Cell[CellGroupData[{
Cell[44646, 1328, 284, 6, 60, "Input",ExpressionUUID->"e8dc6531-f74f-4056-83dc-bff75ca9e6fb"],
Cell[44933, 1336, 176, 2, 32, "Output",ExpressionUUID->"7b5873f7-937f-4330-b677-a23b6476e788"]
}, Open  ]],
Cell[45124, 1341, 263, 5, 34, "Text",ExpressionUUID->"7c93c509-c8c2-42f9-a799-7d6929c68f50"],
Cell[CellGroupData[{
Cell[45412, 1350, 291, 6, 44, "Input",ExpressionUUID->"71a4b470-3c71-4d92-9da4-207982965989"],
Cell[45706, 1358, 406, 8, 32, "Output",ExpressionUUID->"60670cdc-ff56-4150-9eb9-33731fde61dd"]
}, Open  ]],
Cell[46127, 1369, 404, 7, 56, "Text",ExpressionUUID->"067f1a55-b152-4e04-8022-a53d83380009"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46568, 1381, 131, 2, 67, "Section",ExpressionUUID->"26ce5ae1-7823-4208-92f4-d82812d20de1"],
Cell[46702, 1385, 295, 6, 56, "Text",ExpressionUUID->"6a28c77a-ffa1-42bc-a05b-b1770e0eee47"],
Cell[CellGroupData[{
Cell[47022, 1395, 136, 2, 28, "Input",ExpressionUUID->"db1f33b0-adb6-48fa-bc08-f5c644865d98"],
Cell[47161, 1399, 239, 3, 32, "Output",ExpressionUUID->"a116e6bc-b796-4dba-9918-14bd049c2655"]
}, Open  ]],
Cell[47415, 1405, 256, 5, 34, "Text",ExpressionUUID->"a43053ee-360c-42f9-a968-617840ed0713"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


